EdgeMoE: Empowering Sparse Large Language Models on Mobile Devices

Large language models (LLMs) such as GPTs and Mixtral-8x7B have revolutionized machine intelligence due to their exceptional abilities in generic ML tasks. Transiting LLMs from datacenters to edge devices brings benefits like better privacy and availability, but is challenged by their massive parameter size and thus unbearable runtime costs. To this end, we present EdgeMoE, an on-device inference engine for mixture-of-expert (MoE) LLMs -- a popular form of sparse LLM that scales its parameter size with almost constant computing complexity. EdgeMoE achieves both memory- and compute-efficiency by partitioning the model into the storage hierarchy: non-expert weights are held in device memory; while expert weights are held on external storage and fetched to memory only when activated. This design is motivated by a key observation that expert weights are bulky but infrequently used due to sparse activation. To further reduce the expert I/O swapping overhead, EdgeMoE incorporates two novel techniques: (1) expert-wise bitwidth adaptation that reduces the expert sizes with tolerable accuracy loss; (2) expert preloading that predicts the activated experts ahead of time and preloads it with the compute-I/O pipeline. On popular MoE LLMs and edge devices, EdgeMoE showcase significant memory savings and speedup over competitive baselines. The code is available at https://github.com/UbiquitousLearning/mllm.

==> figs/fig-bkgnd-metrics.py <==
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt
import os
# uniform_data = np.random.rand(10, 12)  # 自定义数据
# ax = sns.heatmap(uniform_data)


def loadData(file_name):
    fileHandler  =open(file_name,  "r")
    filelines = []
    while  True:
        line  =  fileHandler.readline()
        if  not  line  :
            break
        txt_ = line.strip().split("\n")[0]
        if len(txt_):
            filelines.append(txt_)
    fileHandler.close()
    return filelines
data = loadData(os.path.dirname(os.path.realpath(__file__))+"/fig-bkgnd-metrics.csv")
metricM = np.random.rand(6, 8)
for str_l in data:
    spa_i = int(str_l.split(" ")[0])
    exp_i = int(str_l.split(" ")[1])
    value_ = float(str_l.split(" ")[2])
    metricM[spa_i][exp_i] = value_-0.2454
    # print(spa_i, exp_i,  metricM[spa_i][exp_i])
    


# values = np.random.rand(3, 3)
# print(type(metricM))
# x_ticks = ['x-1', 'x-2', 'x-3']
# y_ticks = ['y-1', 'y-2', 'y-3']  # 自定义横纵轴
ax = sns.heatmap(metricM)#, xticklabels=x_ticks, yticklabels=y_ticks)
# ax.set_title('Heatmap for test')  # 图标题
ax.set_ylabel('block index',fontsize=17)  # x轴标题
ax.set_xlabel('expert index',fontsize=17)
# plt.show()
figure = ax.get_figure()
figure.savefig(os.path.dirname(os.path.realpath(__file__))+'/fig-bkgnd-metrics.pdf', bbox_inches='tight')  # 保存图片


==> figs/fig-bkgnd-modelmem.py <==
import os 

modelName =['8','16','32','64','128']
experts =[1.8345,3.6395,7.2495,14.0755,27.2855]
nonexperts = [0.6355,0.6355,0.6355,0.6355,0.6355]
# inter = [2.62,4.276,7.587,14.25,26.534]

bt = list(map(lambda x: x[0]+x[1], zip(nonexperts, experts)))
import matplotlib.pyplot as plt

fig, ax = plt.subplots(figsize=(4, 4))
ax.bar(modelName, experts, color="white", edgecolor='black', label="experts weights")
ax.bar(modelName, nonexperts, color="black", edgecolor='black', bottom=experts, label="non-experts weights")
# ax.bar(modelName, inter, color="lightgray", edgecolor='black', bottom=bt, label="internediates")
# ax.set_title("Stacked Bar plot", fontsize=15)
ax.set_xlabel("# of experts",fontsize=17)
ax.set_ylabel("memory footprint(GB)",fontsize=17)
ax.legend(loc='upper left',fontsize=12)

plt.savefig(os.path.dirname(os.path.realpath(__file__))+'/fig-bkgnd-modelmem.pdf', bbox_inches='tight')
# plt.show()





TestLoss = [5.5, 5.2859, 5.1, 5.0, 4.915]

fig, ax = plt.subplots(figsize=(4, 4))

plt.plot(modelName, TestLoss, color='black', linestyle='-', marker='o', alpha=0.5, linewidth=1, )

ax.set_xlabel("# of experts",fontsize=17)
ax.set_ylabel(" Test loss",fontsize=17)

# plt.savefig(os.path.dirname(os.path.realpath(__file__))+'/fig-eval-cachesize.pdf', bbox_inches='tight')
plt.savefig(os.path.dirname(os.path.realpath(__file__))+'/fig-bkgnd-modelloss.pdf', bbox_inches='tight')

==> figs/fig-bkgnd-weights.py <==
import os 
modelName =["ST-b8", "ST-b16", "ST-b32"]
active = [0.103+0.478 , 0.103+0.478 ,  0.103+0.478 ]
total = [0.779+0.478 ,1.577+0.478 ,3.310+0.478 ] 
inactive = list(map(lambda x: x[0]-x[1], zip(total, active)))

import matplotlib.pyplot as plt

fig, ax = plt.subplots(figsize=(4, 2))
ax.bar(modelName, active, color="gray", edgecolor='black', label="activated")
ax.bar(modelName, inactive, color="white", edgecolor='black', bottom=active, label="inactivate")
# ax.set_title("Stacked Bar plot", fontsize=15)
ax.set_xlabel("models")
ax.set_ylabel("memory footprint(GB)")
ax.legend(loc='upper left')

plt.savefig(os.path.dirname(os.path.realpath(__file__))+'/fig-bkgnd-weights.pdf', bbox_inches='tight')
# plt.show()

==> figs/fig-decInferTime.py <==

# # b8:
# load: 0.591819763
# compute: 0.16673398		

# # b16:
# load: 0.6324348449707031
# compute: 0.16607427597045898 

# # b32:					
# load: 0.6387650966644287
# compute: 0.19385814666748047
import os 
import matplotlib.pyplot as plt

modelName =["ST-b8", "ST-b16", "ST-l128"]



def plot_f(device):
    fig, ax = plt.subplots(figsize=(5, 3))
    ax.bar(modelName, ioTime, color="gray", edgecolor='black', label="I/O")
    ax.bar(modelName, computeTime, color="white", edgecolor='black', bottom=ioTime, label="compute")
    # ax.set_title("Stacked Bar plot", fontsize=15)
    plt.tick_params(labelsize=15)
    plt.gca().yaxis.set_major_formatter('{:.1f}'.format)
    ax.set_xlabel("models",fontsize=20)
    ax.set_ylabel("Latency(s)",fontsize=20)
    ax.legend(loc='upper left',fontsize=15)

    plt.savefig(os.path.dirname(os.path.realpath(__file__))+f'/fig-decInferTime-{device}.pdf', bbox_inches='tight')




ioTime = [0.611819763, 0.6324348449707031, 1.19]
computeTime =[0.17673398, 0.16607427597045898 , 0.259]
# for i in range(len(ioTime)):
    # print(ioTime[i]/computeTime[i])
plot_f("tx2")

ioTime = [2.70170, 2.7351701, 5.28]
computeTime =[0.83256, 0.8325456, 1.298987619]
plot_f("rpi4")
# for i in range(len(ioTime)):
#     print(ioTime[i]/computeTime[i])

==> figs/fig-design-quantime.py <==
import numpy as np
import matplotlib.pyplot as plt
import os

def plot_f(device):
    size = len(a)
    x = np.arange(size)
    fig, ax = plt.subplots(figsize=(4.5, 3))
    total_width, n = 0.5, 2
    width = total_width / n
    x = x - (total_width - width) / 2

    ax.bar(x, a, width=width, color='white', edgecolor='black', hatch="", label='Linear')
    ax.bar(x + width, b, width=width, color='gray', edgecolor='black', hatch="",label='Gaussian')
    # ax.bar(x + 2 * width, c, width=width, color='gray', edgecolor='black', hatch="",label='INT8')
    # ax.bar(x + 3 * width, d, width=width, color='white', edgecolor='black', hatch="/", label='FP32')

    plt.tick_params(labelsize=15)
    ax.set_xlabel("quantize bitwidth",fontsize=17)
    ax.set_ylabel("decompress time(ms)",fontsize=17)
    plt.xticks(range(0,size),["2", "4", "8"])
    ax.legend(fontsize=12)

    plt.savefig(os.path.dirname(os.path.realpath(__file__))+f'/fig-design-quantime-{device}.pdf', bbox_inches='tight')


a = [23.1-8,28.3-12,31.5-30]
b = [31.3-8,31.5-12,33.9-30]

plot_f("tx2")

# for i in range(3):
#     print(b[i]/a[i])


a = [121-30,161-60,159-120]
b = [153-30,175-60,179-120]
plot_f("rpi4")



# for i in range(3):
#     print(b[i]/a[i])

==> figs/fig-eval-ablation.py <==
import numpy as np
import matplotlib.pyplot as plt
import os


def plot_f(device_name):
    size = len(cache)
    x = np.arange(size)


    fig, ax = plt.subplots(figsize=(10, 3))
    total_width, n = 0.8, 4
    width = total_width / n
    x = x - (total_width - width) / 2

    ax.bar(x, Vanilla, width=width, color='white', edgecolor='black', hatch="", label='None')
    ax.bar(x + width, quantize, width=width, color='black', edgecolor='black', hatch="",label='+Q')
    ax.bar(x + 2 * width, preload, width=width, color='gray', edgecolor='black', hatch="",label='+Q+P')
    ax.bar(x + 3 * width, cache, width=width, color='white', edgecolor='black', hatch="/", label='+Q+P+C')


    # plt.xlabel("step",fontsize=20)
    # plt.ylabel("rate",fontsize=20)
    plt.gca().yaxis.set_major_formatter('{:.1f}'.format)
    ax.set_xlabel("model name",fontsize=20)
    ax.set_ylabel("Latency(s)",fontsize=20)
    plt.xticks(range(0,size),["ST-b-8", "ST-b-16", "ST-b-32", "ST-l-128","GPTSAN"],fontsize=20)
    ax.legend(fontsize=15, loc='upper center', bbox_to_anchor=(0.5, 1.22), ncol=5)

    plt.savefig(os.path.dirname(os.path.realpath(__file__))+f'/fig-eval-ablation-{device_name}.pdf', bbox_inches='tight')


Vanilla = [0.759,0.759,0.759, 0.93, 0.886]
quantize = [0.362,0.362,0.362,0.543, 0.371]
preload =[0.308,0.312,0.313,0.45, 0.35 ]
cache = [0.245,0.265,0.255,0.394, 0.295 ]
plot_f("tx2")



Vanilla = [3.472555771,3.472555771,3.472555771,6.578987619,4.352003866]
quantize = [1.972555771,  1.972555771,  1.972555771,  2.918987619,  2.852003866]
preload =[1.489, 1.512, 1.51, 2.538987619, 1.622003866]
cache = [1.201,  1.33,  1.247, 2.238987619, 1.222003866]
plot_f("rpi4")

def plot_f_m(device_name):
    size = len(cache)
    x = np.arange(size)


    fig, ax = plt.subplots(figsize=(10, 3))
    total_width, n = 0.8, 4
    width = total_width / n
    x = x - (total_width - width) / 2

    ax.bar(x, Vanilla, width=width, color='white', edgecolor='black', hatch="", label='None')
    ax.bar(x + width, quantize, width=width, color='black', edgecolor='black', hatch="",label='+Q')
    ax.bar(x + 2 * width, preload, width=width, color='gray', edgecolor='black', hatch="",label='+Q+P')
    ax.bar(x + 3 * width, cache, width=width, color='white', edgecolor='black', hatch="/", label='+Q+P+C')


    # plt.xlabel("step",fontsize=20)
    # plt.ylabel("rate",fontsize=20)
    plt.gca().yaxis.set_major_formatter('{:.1f}'.format)
    ax.set_xlabel("model name",fontsize=20)
    ax.set_ylabel("Memory(GB)",fontsize=20)
    ax.set_ylim(0, 16)
    plt.xticks(range(0,size),["ST-b-8", "ST-b-16", "ST-b-32", "ST-l-128","GPTSAN"],fontsize=20)
    ax.legend(fontsize=15, loc='upper center', bbox_to_anchor=(0.5, 1.22), ncol=5)

    plt.savefig(os.path.dirname(os.path.realpath(__file__))+f'/fig-eval-ablation-{device_name}.pdf', bbox_inches='tight')


Vanilla = [2.5, 3.94, 6.84, 35.64, 4.207]
quantize = [1.21075,1.3615,1.6829, 15.012, 1.628] #1.719:4   3.94-1.719*(16/8)*3/4  0.8925/4
preload =[0.781,0.781,0.781, 1.14, 0.295]
cache = [0.81,0.81,0.81, 1.24, 0.325]
plot_f_m("mem")







==> figs/fig-eval-accset.py <==
import numpy as np
import os
import matplotlib.pyplot as plt

# size = 3
# x = np.arange(size)
# _5_ = [766.3, 867.1, 1068.7]
# _10_ = [751.9, 835.3, 1011.1]
# _15_ =[742.5,801.2,965.9]
# _20_ = [732.1,760.2,894.3]



# fig, ax = plt.subplots(figsize=(10, 3))
# total_width, n = 0.8, 4
# width = total_width / n
# x = x - (total_width - width) / 2

# ax.bar(x, _5_, width=width, color='white', edgecolor='black', hatch="", label='90%')
# ax.bar(x + width, _10_, width=width, color='black', edgecolor='black', hatch="",label='80%')
# ax.bar(x + 2 * width, _15_, width=width, color='gray', edgecolor='black', hatch="",label='75%')
# ax.bar(x + 3 * width, _20_, width=width, color='white', edgecolor='black', hatch="/", label='70%')

y_sp8 = [0.285, 0.275, 0.273, 0.271]
y_sp8 = [285, 275, 273, 271]
y_stb8 = [810.3,803.5,774.7,769.9]
x_stb8 = [2, 10, 15, 18]

y_sp16 = [0.292, 0.285, 0.282, 0.280]
y_sp16 = [295, 285, 282, 280]
y_stb16 =[1100.00,988.78,951.98,895.9]
x_stb16 = [2, 10, 15, 20]

# y_stb32 =[875.0753846,852.9215385,840.7676923,808.6138462]
# x_stb32 = [5, 10, 15, 20]

plt.figure(figsize=(13, 3))
# fig, ax = plt.subplots(figsize=(5, 3))

maker_size = 10
line_width = 2
alpha_ = 1#0.5

plt.subplot(1, 2, 1)

# plt.title("model size",fontsize=20)
# fig, ax = plt.subplots()#figsize=(8, 6))

plt.plot(x_stb8, y_stb8, color='black', linestyle='-', marker='<', markersize=maker_size, alpha=alpha_, linewidth=line_width, label='ST-base-8')#'bo-'表示蓝色实线，数据点实心原点标注
plt.plot(x_stb16, y_stb16, color='black', linestyle='-', marker='o', markersize=maker_size, alpha=alpha_, linewidth=line_width, label='ST-base-16')#'bo-'表示蓝色实线，数据点实心原点标注


plt.tick_params(labelsize=15)
plt.xlabel("Accuracy loss(%) ",fontsize=20)
plt.ylabel("Storage(MB)",fontsize=20)
plt.legend(fontsize=17)

# ax.set_xlabel(" accuracy loss(%) ",fontsize=17)
# ax.set_ylabel("mosel size(MB)",fontsize=17)
# ax.legend()#fontsize=10, loc='upper center', bbox_to_anchor=(0.5, 1.18), ncol=6)

# plt.savefig(os.path.dirname(os.path.realpath(__file__))+'/fig-eval-accset-modelsize.pdf', bbox_inches='tight')


plt.subplot(1, 2, 2)
# plt.title("inference latency",fontsize=20)
# fig, ax = plt.subplots()#figsize=(8, 6))

plt.plot(x_stb8, y_sp8, color='black', linestyle='-', marker='<', markersize=maker_size, alpha=alpha_, linewidth=line_width, label='ST-base-8')#'bo-'表示蓝色实线，数据点实心原点标注
plt.plot(x_stb16, y_sp16, color='black', linestyle='-', marker='o', markersize=maker_size, alpha=alpha_, linewidth=line_width, label='ST-base-16')#'bo-'表示蓝色实线，数据点实心原点标注

plt.tick_params(labelsize=15)
plt.xlabel("Accuracy loss(%) ",fontsize=20)
plt.ylabel("Latency(ms)",fontsize=20)
plt.legend(fontsize=17)

# ax.set_xlabel(" accuracy loss(%) ",fontsize=17)
# ax.set_ylabel("inference latency(ms)",fontsize=17)
# ax.legend()#fontsize=10, loc='upper center', bbox_to_anchor=(0.5, 1.18), ncol=6)

# plt.savefig(os.path.dirname(os.path.realpath(__file__))+'/fig-eval-accset-time.pdf', bbox_inches='tight')
plt.savefig(os.path.dirname(os.path.realpath(__file__))+'/fig-eval-accset.pdf', bbox_inches='tight')









==> figs/fig-eval-cachesize-v1.1.py <==
import numpy as np
import matplotlib.pyplot as plt
import os






def plot_f(device):
    x_stb8 = [1.6+0.018*x for x in range(0, 10*len(y_stb8), 10)]
    x_MoQE_ = [1.6+0.018*x for x in range(0, 10*len(y_MoQE_), 10)]
    x_MoQE_2bit_ = [1.6+0.018*x for x in range(0, 10*len(y_MoQE_2bit_), 10)]
    x_stb16 = [1.6+0.018*x for x in range(0, 10*len(y_stb16), 10)]
    x_MoQE = [1.6+0.018*x for x in range(0, 10*len(y_MoQE), 10)]
    x_MoQE_2bit = [1.6+0.018*x for x in range(0, 10*len(y_MoQE_2bit), 10)]

    fig, ax = plt.subplots(figsize=(10, 3))

    maker_size = 8
    line_width = 2
    alpha_ = 1#0.5


    plt.subplot(1, 2, 1)
    plt.plot(x_stb8, y_stb8, color='black', linestyle='-', marker='o', markersize=maker_size, alpha=alpha_, linewidth=line_width, label='Ours')
    plt.plot(x_MoQE_, y_MoQE_, color='black', linestyle='--', marker='>',markersize=maker_size, alpha=alpha_, linewidth=line_width, label='IO-QEXP(int4)')
    plt.plot(x_MoQE_2bit_, y_MoQE_2bit_, color='black', linestyle='--', markersize=maker_size,marker='<', alpha=alpha_, linewidth=line_width, label='IO-QEXP(int2)')
    plt.title("ST-base-8",fontsize=20)
    plt.tick_params(labelsize=15)
    plt.xlabel("memory buget(GB)",fontsize=20)
    plt.ylabel("Latency(s)",fontsize=20)
    plt.legend(fontsize=13)



    plt.subplot(1, 2, 2)
    plt.plot(x_stb16, y_stb16, color='black', linestyle='-', marker='o', markersize=maker_size,alpha=alpha_, linewidth=line_width, label='Our')
    plt.plot(x_MoQE, y_MoQE, color='black', linestyle='--', marker='>',markersize=maker_size, alpha=alpha_, linewidth=line_width, label='IO-QEXP(int4)')
    plt.plot(x_MoQE_2bit, y_MoQE_2bit, color='black', linestyle='--', markersize=maker_size,marker='<', alpha=alpha_, linewidth=line_width, label='IO-QEXP(int2)')
    plt.title("ST-base-16",fontsize=20)
    plt.tick_params(labelsize=15)
    plt.xlabel("memory buget(GB)",fontsize=20)
    # plt.ylabel("Latency(s)",fontsize=20)
    plt.legend(fontsize=13)#fontsize=10, loc='upper center', bbox_to_anchor=(0.5, 1.18), ncol=6)

    plt.savefig(os.path.dirname(os.path.realpath(__file__))+f'/fig-eval-cachesize-{device}.pdf', bbox_inches='tight')




y_stb8 = [0.312, 0.280, 0.259, 0.243, 0.230, 0.226]
y_MoQE_ =[0.362,  0.362, 0.362, 0.362, 0.362, 0.362]
y_MoQE_2bit_ =[0.33,  0.33, 0.33, 0.33, 0.33, 0.33]
y_stb16 =[0.310, 0.288, 0.274, 0.262, 0.252, 0.244, 0.239, 0.237, 0.236, 0.235]
y_MoQE =[0.362,  0.362, 0.362, 0.362, 0.362, 0.362, 0.362, 0.362, 0.362, 0.362]
y_MoQE_2bit =[0.33,  0.33, 0.33, 0.33, 0.33, 0.33, 0.33, 0.33, 0.33, 0.33]
plot_f("tx2")



y_stb8 = [1.47, 1.41, 1.21, 1.08, 1.00, 0.96]
y_MoQE_ =[1.79, 1.79, 1.79, 1.79, 1.79, 1.79]
y_MoQE_2bit_ =[1.55,  1.55,  1.55,1.55, 1.55, 1.55]
y_stb16 =[1.51, 1.47, 1.33, 1.24, 1.17, 1.10, 1.06, 1.04, 1.036, 1.032]
y_MoQE =[1.79, 1.79, 1.79, 1.79, 1.79, 1.79,1.79, 1.79, 1.79, 1.79]
y_MoQE_2bit =[1.55,  1.55,1.55, 1.55, 1.55, 1.55, 1.55, 1.55, 1.55, 1.55]
plot_f("rpi4")

==> figs/fig-eval-cachesize.py <==
import numpy as np
import matplotlib.pyplot as plt
import os

size = 3
x = np.arange(size)


y_stb8 = [0.310, 0.278, 0.257, 0.241, 0.230, 0.226]
x_stb8 = [1.6+0.018*x for x in range(0, 10*len(y_stb8), 10)]

y_MOQE_ =[0.362,  0.362, 0.362, 0.362, 0.362, 0.362,]
x_MOQE_ = [1.6+0.018*x for x in range(0, 10*len(y_MOQE_), 10)]

y_MOQE_2bit_ =[0.33,  0.33, 0.33, 0.33, 0.33, 0.33]
x_MOQE_2bit_ = [1.6+0.018*x for x in range(0, 10*len(y_MOQE_2bit_), 10)]


y_stb16 =[0.310, 0.288, 0.274, 0.262, 0.252, 0.244, 0.239, 0.237, 0.236, 0.235]
x_stb16 = [1.6+0.018*x for x in range(0, 10*len(y_stb16), 10)]

y_stb32 =[0.310, 0.286, 0.263, 0.248, 0.238, 0.231, 0.226, 0.223, 0.221, 0.220]
x_stb32 = [1.6+0.018*x for x in range(0, 10*len(y_stb32), 10)]


y_MOQE =[0.362,  0.362, 0.362, 0.362, 0.362, 0.362, 0.362, 0.362, 0.362, 0.362]
x_MOQE = [1.6+0.018*x for x in range(0, 10*len(y_MOQE), 10)]

y_MOQE_2bit =[0.33,  0.33, 0.33, 0.33, 0.33, 0.33, 0.33, 0.33, 0.33, 0.33]
x_MOQE_2bit = [1.6+0.018*x for x in range(0, 10*len(y_MOQE_2bit), 10)]

fig, ax = plt.subplots(figsize=(5, 3))

maker_size = 8
line_width = 2
alpha_ = 1#0.5



plt.plot(x_stb8, y_stb8, color='black', linestyle='-', marker='o', markersize=maker_size, alpha=alpha_, linewidth=line_width, label='Ours')
plt.plot(x_MOQE_, y_MOQE_, color='black', linestyle='--', marker='>',markersize=maker_size, alpha=alpha_, linewidth=line_width, label='MOQE(int4)')
plt.plot(x_MOQE_2bit_, y_MOQE_2bit_, color='black', linestyle='--', markersize=maker_size,marker='<', alpha=alpha_, linewidth=line_width, label='MOQE(int2)')


plt.tick_params(labelsize=15)
ax.set_xlabel("memory buget(GB)",fontsize=20)
ax.set_ylabel("Latency(s)",fontsize=20)
ax.legend(fontsize=13)

plt.savefig(os.path.dirname(os.path.realpath(__file__))+'/fig-eval-cachesize-b8.pdf', bbox_inches='tight')


fig, ax = plt.subplots(figsize=(5, 3))
plt.plot(x_stb16, y_stb16, color='black', linestyle='-', marker='o', markersize=maker_size,alpha=alpha_, linewidth=line_width, label='Our')
plt.plot(x_MOQE, y_MOQE, color='black', linestyle='--', marker='>',markersize=maker_size, alpha=alpha_, linewidth=line_width, label='MOQE(int4)')
plt.plot(x_MOQE_2bit, y_MOQE_2bit, color='black', linestyle='--', markersize=maker_size,marker='<', alpha=alpha_, linewidth=line_width, label='MOQE(int2)')

plt.tick_params(labelsize=15)
ax.set_xlabel("memory buget(GB)",fontsize=20)
ax.set_ylabel("Latency(s)",fontsize=20)
ax.legend(fontsize=13)#fontsize=10, loc='upper center', bbox_to_anchor=(0.5, 1.18), ncol=6)

plt.savefig(os.path.dirname(os.path.realpath(__file__))+'/fig-eval-cachesize-b16.pdf', bbox_inches='tight')









==> figs/fig-eval-energy.py <==
import numpy as np
import matplotlib.pyplot as plt
import os


def plot_f(device_name):
    size = len(Vanilla)
    x = np.arange(size)


    fig, ax = plt.subplots(figsize=(5, 3))
    total_width, n = 0.8, 4
    width = total_width / n
    x = x - (total_width - width) / 2

    ax.bar(x, Vanilla, width=width, color='white', edgecolor='black', hatch="", label='IO-FREE')
    ax.bar(x + width, IO, width=width, color='black', edgecolor='black', hatch="",label='IO-EXP')
    ax.bar(x + 2*width, Our, width=width, color='gray', edgecolor='black', hatch="",label='Our')


    # plt.xlabel("step",fontsize=20)
    # plt.ylabel("rate",fontsize=20)
    plt.gca().yaxis.set_major_formatter('{:.1f}'.format)
    ax.set_xlabel("model name",fontsize=20)
    ax.set_ylabel("Energy(J)",fontsize=20)
    plt.xticks(range(0,size),["ST-b-8", "ST-b-16", "ST-b-32"],fontsize=20)
    ax.legend(fontsize=15, loc='upper center', bbox_to_anchor=(0.5, 1.22), ncol=5)

    plt.savefig(os.path.dirname(os.path.realpath(__file__))+f'/fig-eval-energy-{device_name}.pdf', bbox_inches='tight')



Vanilla = [2.27, 2.48, 2.58]
IO = [6.15, 6.55, 6.91]
Our = [2.67, 2.75, 2.77]
plot_f("tx2")




Vanilla = [4.7465009695, 4.8465009695, 5.085009695]
IO = [15.6265009695, 15.6265009695, 15.626500969]
Our = [6.0865009695, 6.0865009695, 6.086500969]


plot_f("rpi4")







==> figs/fig-eval-mem-v1.1.py <==
import numpy as np
import matplotlib.pyplot as plt
import os


# pth_pwd = 'E:\models\switch-base-8' #1.40 GB  0.04441/0.02148  TX2:0.01924/0.01279   RPI：1.68553/0.88320 
# pth_pwd = 'E:\models\switch-base-16' #2.14 GB  0.03289/0.01334   TX2:0.01774/0.01243 RPI：1.47819/1.01335
# pth_pwd = 'E:\models\switch-base-32' #2.32 GB  0.23916/0.10084    TX2:0.02800/0.01302
# pth_pwd = 'E:\models\switch-base-64' #5.68 GB   0.22685/0.09756   TX2: 0.02078/0.05800
# pth_pwd = 'E:\models\switch-base-128' #11.15GB  
# pth_pwd = 'E:\models\switch-large-128' #31.36GB  49.06GB 


FitMem = [2.5, 3.94, 6.84, 9.66, 22.44, 49.06, 4.207]
print(FitMem)

Quant_int8 =[1.40, 2.14, 2.32, 5.68, 11.15, 31.36, 1.68553]

LoadDem= [0.781,0.781,0.781,0.781, 0.781, 1.14, 0.295 ]
MOQE_4bit = LoadDem

STI= [0.81,0.81,0.81,0.81, 0.82, 1.24, 0.325 ]
Our = STI

def plot_f():
    size = len(Our)
    # x = np.arange(size)
    xlab = ["ST-b-8", "ST-b-16", "ST-b-32", "ST-b-64", "ST-b-128", "ST-l-128","GPTSAN"]
    
    plt.figure(figsize=(25, 4))

    for idx__ in range(size):

        #  
        x = np.arange(1)
        plt.subplot(1, size, idx__ +1)
        # plt.tight_layout()
        plt.subplots_adjust(left=None, bottom=None, right=None, top=None, \
            wspace=0.4, hspace=None)

        total_width, n = 0.6, 1
        width = total_width / n
        x = x - (total_width - width) / 2

        # plt.bar(x + 0 * width, [FitMem[idx__]], width=width, color='white', edgecolor='black', hatch="", label='FP32')
        # plt.bar(x + 1 * width, [Quant_int8[idx__]], width=width, color='white', edgecolor='black', hatch="/",label='FP16')
        # plt.bar(x + 2 * width, [LoadDem[idx__]], width=width, color='black', edgecolor='black', hatch="", label='Dynamic')
        # plt.bar(x + 3 * width, [MOQE_4bit[idx__]], width=width, color='gray', edgecolor='black', hatch="",label='IO-QEXP')
        # plt.bar(x + 4 * width, [STI[idx__]], width=width, color='white', edgecolor='black', hatch="\\", label='STI')
        # plt.bar(x + 5 * width, [Our[idx__]], width=width, color='gray', edgecolor='black', hatch="/", label='Our')

        plt.bar(x + 0 * width, [FitMem[idx__]], width=width, color='white', edgecolor='black', hatch="", label='IO-FREE')
        plt.bar(x + 1 * width, [Quant_int8[idx__]], width=width, color='white', edgecolor='black', hatch="/", label='IO-QFREE')
        plt.bar(x + 2 * width, [LoadDem[idx__]], width=width, color='black', edgecolor='black', hatch="", label='IO-EXP')
        plt.bar(x + 3 * width, [MOQE_4bit[idx__]], width=width, color='gray', edgecolor='black', hatch="",label='IO-QEXP')
        plt.bar(x + 4 * width, [STI[idx__]], width=width, color='white', edgecolor='black', hatch="\\", label='STI')
        plt.bar(x + 5 * width, [Our[idx__]], width=width, color='gray', edgecolor='black', hatch="/", label='Our')

        # 隐藏刻度线
        plt.tick_params(axis='x', which='both', bottom=False, top=False, left=False, right=False)

        # 隐藏刻度标签
        # ax.set_xticklabels([])
        plt.xlabel(xlab[idx__],fontsize=20)
        if idx__ == 0:
            plt.ylabel("memory footprint(GB)",fontsize=20)
        plt.xticks([0],[""],fontsize=20)
        if idx__ == 3:
            plt.legend(fontsize=15, loc='upper center', bbox_to_anchor=(0.5, 1.18), ncol=6)
    #

    plt.savefig(os.path.dirname(os.path.realpath(__file__))+f'/fig-eval-mem.pdf',  bbox_inches='tight')

plot_f()









==> figs/fig-eval-mem.py <==
import numpy as np
import matplotlib.pyplot as plt
import os

FitMem = [6.06,9.56,16.6,23.42, 54.4, 86.4, 10.2]
Quant_int8 =FitMem

LoadDem =[1.69,1.69,1.69,1.69, 1.70, 3.58, 0.533 ]
MOQE_4bit = LoadDem

STI= [1.87,1.87,1.87,1.87, 1.88, 3.02, 0.562 ]
Our = STI

size = len(Our)
x = np.arange(size)



fig, ax = plt.subplots(figsize=(14, 3))
# total_width, n = 0.8, 6
# width = total_width / n
# x = x - (total_width - width) / 2
# ax.bar(x + 0 * width, FitMem, width=width, color='white', edgecolor='black', hatch="", label='FP32')
# ax.bar(x + 1 * width, Quant_int8, width=width, color='white', edgecolor='black', hatch="/",label='GOBO(int8)')
# ax.bar(x + 2 * width, LoadDem, width=width, color='black', edgecolor='black', hatch="", label='Dynamic')
# ax.bar(x + 3 *width, MOQE_4bit, width=width, color='gray', edgecolor='black', hatch="",label='MOQE(int4)')
# ax.bar(x + 4 * width, STI, width=width, color='white', edgecolor='black', hatch="\\", label='STI')
# ax.bar(x + 5 * width, Our, width=width, color='gray', edgecolor='black', hatch="/", label='Our')



total_width, n = 0.8, 3
width = total_width / n
x = x - (total_width - width) / 2
ax.bar(x + 0 * width, FitMem, width=width, color='white', edgecolor='black', hatch="", label='FP32/GOBO')
ax.bar(x + 1 * width, LoadDem, width=width, color='black', edgecolor='black', hatch="", label='Dynamic/MOQE')
ax.bar(x + 2 * width, Our, width=width, color='gray', edgecolor='black', hatch="", label='Our/STI')



# plt.xlabel("step",fontsize=20)
# plt.ylabel("rate",fontsize=20)
ax.set_xlabel("model name",fontsize=20)
ax.set_ylabel("memory footprint(GB)",fontsize=20)
plt.xticks(range(0,size),["ST-b-8", "ST-b-16", "ST-b-32","ST-b-64","ST-b-128", "ST-l-128", "GPTSAN"],fontsize=20)
ax.legend(fontsize=10, loc='upper center', bbox_to_anchor=(0.5, 1.18), ncol=6)

plt.savefig(os.path.dirname(os.path.realpath(__file__))+'/fig-eval-mem.pdf', bbox_inches='tight')










==> figs/fig-eval-modelsize-v1.1.py <==
import numpy as np
import matplotlib.pyplot as plt
import os



FitMem = [2.4309, 4.1213, 7.4231, 15.260, 29.94, 52.84, 5.203]

Quant_int8 = [x/2 for x in FitMem ]

LoadDem = FitMem
MOQE_4bit = [0.8541, 1.0609, 1.4853, 2.4787, 4.3217,7.2986, 1.240]
STI= MOQE_4bit

Our =  [0.8009, 0.9533, 1.2721, 2.0179, 3.400, 5.7626, 1.0891]


def plot_f():
    size = len(Our)
    # x = np.arange(size)
    xlab = ["ST-b-8", "ST-b-16", "ST-b-32", "ST-b-64", "ST-b-128", "ST-l-128","GPTSAN"]
    
    plt.figure(figsize=(25, 4))

    for idx__ in range(size):

        #  
        x = np.arange(1)
        plt.subplot(1, size, idx__ +1)
        # plt.tight_layout()
        plt.subplots_adjust(left=None, bottom=None, right=None, top=None, \
            wspace=0.4, hspace=None)

        total_width, n = 0.6, 1
        width = total_width / n
        x = x - (total_width - width) / 2

        plt.bar(x + 0 * width, [FitMem[idx__]], width=width, color='white', edgecolor='black', hatch="", label='FP32')
        plt.bar(x + 1 * width, [Quant_int8[idx__]], width=width, color='white', edgecolor='black', hatch="/",label='FP16')
        plt.bar(x + 2 * width, [LoadDem[idx__]], width=width, color='black', edgecolor='black', hatch="", label='Dynamic')
        plt.bar(x + 3 * width, [MOQE_4bit[idx__]], width=width, color='gray', edgecolor='black', hatch="",label='IO-QEXP')
        plt.bar(x + 4 * width, [STI[idx__]], width=width, color='white', edgecolor='black', hatch="\\", label='STI')
        plt.bar(x + 5 * width, [Our[idx__]], width=width, color='gray', edgecolor='black', hatch="/", label='Our')

        # 隐藏刻度线
        plt.tick_params(axis='x', which='both', bottom=False, top=False, left=False, right=False)

        # 隐藏刻度标签
        # ax.set_xticklabels([])
        plt.xlabel(xlab[idx__],fontsize=20)
        if idx__ == 0:
            plt.ylabel("model size(GB)",fontsize=20)
        plt.xticks([0],[""],fontsize=20)
        if idx__ == 3:
            plt.legend(fontsize=15, loc='upper center', bbox_to_anchor=(0.5, 1.18), ncol=6)
    #

    plt.savefig(os.path.dirname(os.path.realpath(__file__))+f'/fig-eval-modelsize.pdf',  bbox_inches='tight')

plot_f()











==> figs/fig-eval-modelsize.py <==
import numpy as np
import matplotlib.pyplot as plt
import os



FitMem = [2.4309, 4.1213, 7.4231, 15.260, 29.94, 52.84, 5.203]

Quant_int8 = [x/2 for x in FitMem ]

LoadDem = FitMem
MOQE_4bit = [0.8541, 1.0609, 1.4853, 2.4787, 4.3217,7.2986, 1.240]
STI= MOQE_4bit

Our =  [0.8009, 0.9533, 1.2721, 2.0179, 3.400, 5.7626, 1.0891]

size = len(Our)
x = np.arange(size)



fig, ax = plt.subplots(figsize=(14, 3))
total_width, n = 0.6, 5
width = total_width / n
x = x - (total_width - width) / 2


ax.bar(x + 0 * width, FitMem, width=width, color='white', edgecolor='black', hatch="", label='FP32')
ax.bar(x + 1 * width, Quant_int8, width=width, color='white', edgecolor='black', hatch="/",label='GOBO(int8)')
ax.bar(x + 2 * width, LoadDem, width=width, color='black', edgecolor='black', hatch="", label='Dynamic')
ax.bar(x + 3 *width, MOQE_4bit, width=width, color='gray', edgecolor='black', hatch="",label='IO-QEXP')
ax.bar(x + 4 * width, STI, width=width, color='white', edgecolor='black', hatch="\\", label='STI')
ax.bar(x + 5 * width, Our, width=width, color='gray', edgecolor='black', hatch="/", label='Our')


# plt.xlabel("step",fontsize=20)
# plt.ylabel("rate",fontsize=20)
ax.set_xlabel("model name",fontsize=20)
ax.set_ylabel("model size(GB)",fontsize=20)
plt.xticks(range(0,size),["ST-b-8", "ST-b-16", "ST-b-32", "ST-b-64", "ST-b-128", "ST-l-128", "GPTSAN"],fontsize=20)
ax.legend(fontsize=10, loc='upper center', bbox_to_anchor=(0.5, 1.18), ncol=6)

plt.savefig(os.path.dirname(os.path.realpath(__file__))+'/fig-eval-modelsize.pdf', bbox_inches='tight')










==> figs/fig-eval-phone.py <==
import numpy as np
import matplotlib.pyplot as plt
import os


def plot_f(device_name, y_lab = "Latency(s)"):
    size = len(Our)
    # x = np.arange(size)
    # xlab = ["MiniCPM-MoE-8x2B"]
    xlab = ["MiniCPM-MoE-8x2B"]
    
    plt.figure(figsize=(4, 2.5))

    for idx__ in range(size):

        #  
        x = np.arange(1)
        plt.subplot(1, size, idx__ +1)
        # plt.tight_layout()
        plt.subplots_adjust(left=None, bottom=None, right=None, top=None, \
            wspace=0.4, hspace=None)

        total_width, n = 0.6, 1
        width = total_width / n
        x = x - (total_width - width) / 2

        # if 0<idx__<size-1 :
        #     plt.bar(x + 0 * width, [FitMem[idx__]], width=width, color='white', edgecolor='black', hatch="", label='FP32', linestyle='dashed')
        #     plt.bar(x + 1 * width, [Quant_int8[idx__]], width=width, color='white', edgecolor='black', hatch="/",label='FP16', linestyle='dashed')
        #     plt.text(x + 0 * width, FitMem[idx__], 'X', color='red', ha='center', va='bottom', fontsize=12)
        #     plt.text(x + 1 * width,Quant_int8[idx__],  'X', color='red', ha='center', va='bottom', fontsize=12)
        # else:
        #     plt.bar(x + 0 * width, [FitMem[idx__]], width=width, color='white', edgecolor='black', hatch="", label='FP32')
        #     plt.bar(x + 1 * width, [Quant_int8[idx__]], width=width, color='white', edgecolor='black', hatch="/",label='FP16')

        plt.bar(x + 0 * width, [FitMem[idx__]], width=width, color='white', edgecolor='black', hatch="", label='IO-FREE(q4)')
        # plt.bar(x + 1 * width, [Quant_int8[idx__]], width=width, color='white', edgecolor='black', hatch="/",label='FP16')
        # if 2<idx__<=5 :
        #     plt.text(x + 0 * width, FitMem[idx__], 'X', color='red', ha='center', va='bottom', fontsize=15)
            # plt.text(x + 1 * width,Quant_int8[idx__],  'X', color='red', ha='center', va='bottom', fontsize=15)
        plt.bar(x + 1 * width, [LoadDem[idx__]], width=width, color='black', edgecolor='black', hatch="", label='IO-QEXP(q4)')
        # plt.bar(x + 2 * width, [MOQE_4bit[idx__]], width=width, color='gray', edgecolor='black', hatch="",label='IO-QEXP')
        # plt.bar(x + 3 * width, [STI[idx__]], width=width, color='white', edgecolor='black', hatch="\\", label='STI')
        plt.bar(x + 2 * width, [Our[idx__]], width=width, color='gray', edgecolor='black', hatch="/", label='Our(q4)')

        # 隐藏刻度线
        plt.tick_params(axis='x', which='both', bottom=False, top=False, left=False, right=False)

        # 隐藏刻度标签
        # ax.set_xticklabels([])
        # plt.xlabel(xlab[idx__],fontsize=20)
        plt.ylabel(y_lab,fontsize=20)
        plt.xticks([0],[""],fontsize=20)
        # if idx__ == 3:
        plt.legend()
        # plt.legend(fontsize=15, loc='upper center', bbox_to_anchor=(0.5, 1.18), ncol=1)
    #

    plt.savefig(os.path.dirname(os.path.realpath(__file__))+f'/fig-eval-{device_name}.pdf',  bbox_inches='tight')


FitMem = [11.0]
# Quant_int8 = [0.166]
LoadDem = [3.07]
# MOQE_4bit = [0.816]
Our = [4.18]
plot_f("phone-mem", "Memory(GB)")


FitMem = [0.221]
# Quant_int8 = [0.166]
LoadDem = [0.816]
# MOQE_4bit = [0.816]
Our = [0.605]
plot_f("phone-time")







==> figs/fig-eval-time-v1.1.py <==
import numpy as np
import matplotlib.pyplot as plt
import os


def plot_f(device_name):
    size = len(Our)
    # x = np.arange(size)
    xlab = ["ST-b-8", "ST-b-16", "ST-b-32", "ST-b-64", "ST-b-128", "ST-l-128","GPTSAN"]
    
    plt.figure(figsize=(30, 4))

    for idx__ in range(size):

        #  
        x = np.arange(1)
        plt.subplot(1, size, idx__ +1)
        # plt.tight_layout()
        plt.subplots_adjust(left=None, bottom=None, right=None, top=None, \
            wspace=0.4, hspace=None)

        total_width, n = 0.6, 1
        width = total_width / n
        x = x - (total_width - width) / 2

        # if 0<idx__<size-1 :
        #     plt.bar(x + 0 * width, [FitMem[idx__]], width=width, color='white', edgecolor='black', hatch="", label='FP32', linestyle='dashed')
        #     plt.bar(x + 1 * width, [Quant_int8[idx__]], width=width, color='white', edgecolor='black', hatch="/",label='FP16', linestyle='dashed')
        #     plt.text(x + 0 * width, FitMem[idx__], 'X', color='red', ha='center', va='bottom', fontsize=12)
        #     plt.text(x + 1 * width,Quant_int8[idx__],  'X', color='red', ha='center', va='bottom', fontsize=12)
        # else:
        #     plt.bar(x + 0 * width, [FitMem[idx__]], width=width, color='white', edgecolor='black', hatch="", label='FP32')
        #     plt.bar(x + 1 * width, [Quant_int8[idx__]], width=width, color='white', edgecolor='black', hatch="/",label='FP16')

        # plt.bar(x + 0 * width, [FitMem[idx__]], width=width, color='white', edgecolor='black', hatch="", label='IO-FREE')
        # if 2<idx__<=5 :
        #     plt.text(x + 0 * width, FitMem[idx__], 'X', color='red', ha='center', va='bottom', fontsize=15)
        if 2<idx__<=5 :
            plt.bar(x + 0 * width, [0], width=width, color='white', edgecolor='black', hatch="", label='IO-FREE')
            plt.text(x + 0 * width, 0, 'X', color='red', ha='center', va='bottom', fontsize=15)
        else:
            plt.bar(x + 0 * width, [FitMem[idx__]], width=width, color='white', edgecolor='black', hatch="", label='IO-FREE')
        if 3<idx__<=5 :
            plt.bar(x + 1 * width, [0], width=width, color='white', edgecolor='black', hatch="/", label='IO-QFREE')
            plt.text(x + 1 * width, 0, 'X', color='red', ha='center', va='bottom', fontsize=15)
        else:
            plt.bar(x + 1 * width, [Quant_int8[idx__]], width=width, color='white', edgecolor='black', hatch="/", label='IO-QFREE')
        plt.bar(x + 2 * width, [LoadDem[idx__]], width=width, color='black', edgecolor='black', hatch="", label='IO-EXP')
        plt.bar(x + 3 * width, [MOQE_4bit[idx__]], width=width, color='gray', edgecolor='black', hatch="",label='IO-QEXP')
        plt.bar(x + 4 * width, [STI[idx__]], width=width, color='white', edgecolor='black', hatch="\\", label='STI')
        plt.bar(x + 5 * width, [Our[idx__]], width=width, color='gray', edgecolor='black', hatch="/", label='Our')

        # 隐藏刻度线
        plt.tick_params(axis='x', which='both', bottom=False, top=False, left=False, right=False)

        # 隐藏刻度标签
        # ax.set_xticklabels([])
        plt.xlabel(xlab[idx__],fontsize=20)
        if idx__ == 0:
            plt.ylabel("Latency(s)",fontsize=20)
        plt.xticks([0],[""],fontsize=20)
        if idx__ == 3:
            plt.legend(fontsize=15, loc='upper center', bbox_to_anchor=(0.5, 1.18), ncol=6)
    #

    plt.savefig(os.path.dirname(os.path.realpath(__file__))+f'/fig-eval-time-{device_name}.pdf',  bbox_inches='tight')


# pth_pwd = 'E:\models\switch-base-8' #1.40 GB  0.167*0.04441/0.02148=  TX2:0.01924/0.01279   RPI：1.68553/0.88320 
# pth_pwd = 'E:\models\switch-base-16' #2.14 GB  0.03289/0.01334   TX2:0.01774/0.01243 RPI：1.47819/1.01335
# pth_pwd = 'E:\models\switch-base-32' #2.32 GB  0.23916/0.10084    TX2:0.02800/0.01302
# pth_pwd = 'E:\models\switch-base-64' #5.68 GB   0.22685/0.09756   TX2: 0.02078/0.05800
# pth_pwd = 'E:\models\switch-base-128' #11.15GB  
# pth_pwd = 'E:\models\switch-large-128' #31.36GB  49.06GB 


# 0.167*0.22685/0.09756
# 0.167*0.04441/0.02148
# 0.167*0.03289/0.01334
# 0.167*0.23916/0.10084
# 0.167*0.22685/0.09756

# 0.114*0.04441/0.02148

FitMem = [0.167,0.167,0.167, 0.167, 0.167,0.34, 0.114]
Quant_int8 = [0.3452732774674116, 0.41174137931034493, 0.39607021023403416, 0.38831437064370644, 0, 0, 0.23569553072625699]

LoadDem = [0.759,0.759,0.759,0.759, 0.759, 1.23, 0.886]
MOQE_4bit = [0.362, 0.362, 0.362,0.362, 0.362,0.643, 0.371]
STI =[0.352, 0.352, 0.352, 0.352, 0.352, 0.459, 0.419]

Our = [0.276,0.283,0.283,0.287, 0.287,0.41, 0.31 ]
plot_f("tx2")


FitMem = [0.832555771,1.01335,0.95125771,1.00025771,0.995255771,1.298987619,0.572003866]
Quant_int8 = [1.68553, 1.47819, 1.62335, 1.56320, 0, 0, 0.88320]

LoadDem = [3.472555771,3.472555771,3.472555771,3.472555771,3.472555771,6.578987619,4.352003866]
MOQE_4bit = [1.972555771,1.972555771,1.972555771,1.972555771,1.972555771,2.918987619,2.852003866]
STI =[2.28,2.28,2.28,2.28,2.28,4.56,1.62]

Our = [1.341,1.361,1.357,1.355,1.356,2.34,1.34]
plot_f("rpi4")


FitMem = [0.166,0.166,0.166,0.166,0.166,0.34,0.114]
Quant_int8 = [0.3452732774674116, 0.41174137931034493, 0.39607021023403416, 0.38831437064370644, 0, 0, 0.23569553072625699]
LoadDem = [4.183,4.183,4.183,4.183,4.183,8.515914901,6.125283697]
MOQE_4bit = [1.409951629,1.409951629,1.409951629,1.409951629,1.409951629,2.746903259,2.019677636]
STI =[2.487903259,2.487903259,2.487903259,2.487903259,2.487903259,4.975806517,1.905628049]
Our = [0.93076,0.93076,0.93076,0.93076,0.93076,1.78852,1.285596834]
plot_f("tx2hdd")









==> figs/fig-eval-time.py <==
import numpy as np
import matplotlib.pyplot as plt
import os


def plot_f(device_name):
    size = len(Our)
    x = np.arange(size)

    fig, ax = plt.subplots(figsize=(14, 3))
    total_width, n = 0.6, 6
    width = total_width / n
    x = x - (total_width - width) / 2

    ax.bar(x + 0 * width, FitMem, width=width, color='white', edgecolor=['black', 'red', 'red','red','red','red','black'], hatch="", label='FP32')
    ax.bar(x + 1 * width, Quant_int8, width=width, color='white', edgecolor=['black', 'red', 'red','red','red','red','black'], hatch="/",label='FP16')
    ax.bar(x + 2 * width, LoadDem, width=width, color='black', edgecolor='black', hatch="", label='Dynamic')
    ax.bar(x + 3 *width, MOQE_4bit, width=width, color='gray', edgecolor='black', hatch="",label='MOQE(int4)')
    ax.bar(x + 4 * width, STI, width=width, color='white', edgecolor='black', hatch="\\", label='STI')
    ax.bar(x + 5 * width, Our, width=width, color='gray', edgecolor='black', hatch="/", label='Our')


    # plt.xlabel("step",fontsize=20)
    # plt.ylabel("rate",fontsize=20)
    ax.set_xlabel("model name",fontsize=20)
    ax.set_ylabel("Latency(s)",fontsize=20)
    plt.xticks(range(0,size),["ST-b-8", "ST-b-16", "ST-b-32", "ST-b-64", "ST-b-128", "ST-l-128","GPTSAN"],fontsize=20)
    ax.legend(fontsize=10, loc='upper center', bbox_to_anchor=(0.5, 1.18), ncol=6)

    plt.savefig(os.path.dirname(os.path.realpath(__file__))+f'/fig-eval-time-{device_name}.pdf', bbox_inches='tight')

FitMem = [0.167,0.167,0.167, 0.167, 0.167,0.34, 0.114]
Quant_int8 = [0.167,0.167,0.167,0.167,0.167,0.34,  0.114]

LoadDem = [0.759,0.759,0.759,0.759, 0.759, 1.23, 0.886]
MOQE_4bit = [0.362, 0.362, 0.362,0.362, 0.362,0.543, 0.371]
STI =[0.352, 0.352, 0.352, 0.352, 0.352, 0.459, 0.419]

Our = [0.275,0.286,0.285,0.287, 0.287,0.41, 0.31 ]
plot_f("tx2")


FitMem = [0.832555771,0.832555771,0.832555771,0.832555771,0.832555771,1.298987619,0.572003866]
Quant_int8 = [0.832555771,0.832555771,0.832555771,0.832555771,0.832555771,1.298987619,0.572003866]

LoadDem = [3.472555771,3.472555771,3.472555771,3.472555771,3.472555771,6.578987619,4.352003866]
MOQE_4bit = [1.972555771,1.972555771,1.972555771,1.972555771,1.972555771,2.918987619,2.852003866]
STI =[2.28,2.28,2.28,2.28,2.28,4.56,1.62]

Our = [1.352555771,1.352555771,1.352555771,1.352555771,1.352555771,2.338987619,1.322003866]
plot_f("rpi4")










==> figs/fig-eval-timecdf.py <==
import pandas as pd
import matplotlib.pyplot as plt
import numpy as np
import os
import seaborn as sns
from scipy import stats

TType = "b"
num_experts = 8

line_width = 2
def draw_cdf_(device, xlim_, nray):

    #path = "you data path here"
    path = os.path.dirname(os.path.realpath(__file__))+f'/fig-eval-timecdf-st-{TType}-{num_experts}-{device}.csv' # csv 文件存储了我们的数据
    #比如是下面的这个样子的

    # read the data
    # df = pd.read_csv(path)
    # data_ = []
    # for d in df:
    #     data_.append(d)
    # df = pd.read_csv(path)
    # print(df, data_)

    fileHandler  =open(path,  "r")
    datas = []
    while  True:
        line  =  fileHandler.readline()
        if  not  line  :
            break
        txt_ = line.strip().split("\n")[0]
        if len(txt_):
            data1 = []
            for t in txt_.split(","):
                if len(t):
                    data1.append(float(t))
            datas.append(data1)
    fileHandler.close()
    # print(filelines)
    # 构造数据
    colors = ["black", "red", "blue", "green"]
    labels = ["Our", "IO-EXP", "IO-QEXP", "STI"]
    linestyles = ['-','--', '-.', ':']
    fig, ax = plt.subplots(figsize=(5, 3))
    for idx, data in enumerate(datas):# np.random.normal(0,10,100)
        res_freq = stats.relfreq(data, numbins=100)
        # 计算结果
        cdf_value = np.cumsum(res_freq.frequency)
        # 绘图
        x = res_freq.lowerlimit + np.linspace(0, res_freq.binsize * res_freq.frequency.size, res_freq.frequency.size)
        # plt.bar(x, pdf_value, width=res_freq.binsize)
        plt.plot(x, cdf_value, color=colors[idx], linestyle=linestyles[idx],  linewidth=line_width, label=labels[idx])
        
    result = [x * nray for x in datas[0]]
    res_freq = stats.relfreq(result, numbins=100)
    # 计算结果
    cdf_value = np.cumsum(res_freq.frequency)
    # 绘图
    x = res_freq.lowerlimit + np.linspace(0, res_freq.binsize * res_freq.frequency.size, res_freq.frequency.size)
    # plt.bar(x, pdf_value, width=res_freq.binsize)
    plt.plot(x, cdf_value, color="gray", linestyle='--',  linewidth=line_width, label="IO-FREE")
    
    plt.xlim((0, xlim_))
    plt.tick_params(labelsize=15)
    plt.xlabel("inference latency(s)",fontsize=20)
    plt.ylabel("probability",fontsize=20)
    plt.legend(fontsize=17)
    # plt.show()
    plt.savefig(os.path.dirname(os.path.realpath(__file__))+f'/fig-eval-timecdf-{device}-new.pdf', bbox_inches='tight')


draw_cdf_("tx2", 50, float(2/3))
draw_cdf_("rpi4", 220, float(3/5))

==> figs/fig-hitRate.py <==
import numpy as np
import matplotlib.pyplot as plt
import os
size = 4
x = np.arange(5)
# fifo = [0.05,0.05,0.05,0.05]
# lru = [0.05,0.05,0.05,0.05]
# lfu = [0.05,0.05,0.05,0.05]
# our = [0.1, 0.125, 0.15, 0.2]



# fig, ax = plt.subplots(figsize=(10, 6))
# total_width, n = 0.8, 4
# width = total_width / n
# x = x - (total_width - width) / 2

# ax.bar(x, fifo, width=width, color='white', edgecolor='black', hatch="", label='FIFO')
# ax.bar(x + width, lru, width=width, color='black', edgecolor='black', hatch="",label='LRU')
# ax.bar(x + 2 * width, lfu, width=width, color='gray', edgecolor='black', hatch="",label='LFU')
# ax.bar(x + 3 * width, our, width=width, color='white', edgecolor='black', hatch="/", label='Our')


y_random = [0.203,0.379,0.505,0.578,0.622]

y_fifo =[0.182,0.381,0.551,0.690,0.740]

y_lru =[0.189,0.392,0.578,0.690,0.740]


y_lfu =[0.267,0.370,0.456,0.516,0.564]

y_our =[0.274,0.491,0.636,0.722,0.741]

fig, ax = plt.subplots(figsize=(4, 3))

maker_size = 8
line_width = 2
alpha_ = 1#0.5

plt.plot(x, y_random, color='black', linestyle='-', marker='*', markersize=maker_size, alpha=alpha_, linewidth=line_width, label='Random')#'bo-'表示蓝色实线，数据点实心原点标注
plt.plot(x, y_fifo, color='black', linestyle='-', marker='<', markersize=maker_size, alpha=alpha_, linewidth=line_width, label='FIFO')#'bo-'表示蓝色实线，数据点实心原点标注
plt.plot(x, y_lru, color='black', linestyle='-', marker='.', markersize=maker_size, alpha=alpha_, linewidth=line_width, label='LRU')#'bo-'表示蓝色实线，数据点实心原点标注
plt.plot(x, y_lfu, color='black', linestyle='--', marker='>', markersize=maker_size, alpha=alpha_, linewidth=line_width, label='LFU')#'bo-'表示蓝色实线，数据点实心原点标注
plt.plot(x, y_our, color='blue', linestyle='-', marker='o', markersize=maker_size, alpha=alpha_, linewidth=line_width, label='Our')#'bo-'表示蓝色实线，数据点实心原点标注
## plot中参数的含义分别是横轴值，纵轴值，线的形状（'s'方块,'o'实心圆点，'*'五角星   ...，颜色，透明度,线的宽度和标签 ，

plt.tick_params(labelsize=15)
# plt.xlabel("step",fontsize=20)
# plt.ylabel("rate",fontsize=20)
ax.set_xlabel("# of experts",fontsize=20)
ax.set_ylabel("Cache hit ratio",fontsize=20)
plt.xticks(range(0,5),[1, 5, 10, 15, 20],fontsize=20)
ax.legend(fontsize=11)

plt.savefig(os.path.dirname(os.path.realpath(__file__))+'/fig-hitRate.pdf', bbox_inches='tight')



y_random = [0.128,0.159,0.218,0.272,0.319]

y_fifo =[0.128,0.128,0.186,0.255,0.317]

y_lru =[0.128,0.128,0.198,0.288,0.351]


y_our =[0.128,0.281,0.352,0.401,0.452]

y_lfu=[0.128,0.155,0.213,0.290,0.360]

fig, ax = plt.subplots(figsize=(4, 3))

maker_size = 8
line_width = 2
alpha_ = 1#0.5

plt.plot(x, y_random, color='black', linestyle='-', marker='*', markersize=maker_size, alpha=alpha_, linewidth=line_width, label='Random')#'bo-'表示蓝色实线，数据点实心原点标注
plt.plot(x, y_fifo, color='black', linestyle='-', marker='<', markersize=maker_size, alpha=alpha_, linewidth=line_width, label='FIFO')#'bo-'表示蓝色实线，数据点实心原点标注
plt.plot(x, y_lru, color='black', linestyle='-', marker='.', markersize=maker_size, alpha=alpha_, linewidth=line_width, label='LRU')#'bo-'表示蓝色实线，数据点实心原点标注
plt.plot(x, y_lfu, color='black', linestyle='--', marker='>', markersize=maker_size, alpha=alpha_, linewidth=line_width, label='LFU')#'bo-'表示蓝色实线，数据点实心原点标注
plt.plot(x, y_our, color='blue', linestyle='-', marker='o', markersize=maker_size, alpha=alpha_, linewidth=line_width, label='Our')#'bo-'表示蓝色实线，数据点实心原点标注
## plot中参数的含义分别是横轴值，纵轴值，线的形状（'s'方块,'o'实心圆点，'*'五角星   ...，颜色，透明度,线的宽度和标签 ，

plt.tick_params(labelsize=15)
# plt.xlabel("step",fontsize=20)
# plt.ylabel("rate",fontsize=20)
ax.set_xlabel("# of experts",fontsize=20)
ax.set_ylabel("Cache hit ratio",fontsize=20)
plt.xticks(range(0,5),[1, 5, 10, 15, 20],fontsize=20)
ax.legend(fontsize=11)

plt.savefig(os.path.dirname(os.path.realpath(__file__))+'/fig-hitRate-b16.pdf', bbox_inches='tight')







==> figs/fig-inferTime.py <==
# b8:
# encoder: 3.3323184710282545
# encoder+decoder: 16.54076801813566 [ 11.468629360198975 ~ 24.35263681411743 ]

# b16
# encoder:7.982628583908081
# encoder+decoder: 32.862409573334915 [ 27.00834345817566 ~ 39.1156165599823]


# b32
# encoder:11.066519260406494 
# encoder+decoder: 84.96095160337595 [ 67.57402634620667 ~ 103.53334903717041 ]
import os 
modelName =["ST-b8", "ST-b16", "ST-b32"]
encoderTime = [5.994331884384155, 6.274319410324097,  6.313445410324097 ]
decoderOnceTime = [0.788553743,0.7985091209411621,0.8326232433319092]
# totalTime = [16.54076801813566, 32.862409573334915, 84.96095160337595]
totalTime = list(map(lambda x: x[0]+x[1]*14, zip(encoderTime, decoderOnceTime)))
decoderTime = list(map(lambda x: x[0]-x[1], zip(totalTime, encoderTime)))
# totalTime_Min = [11.468629360198975,  27.00834345817566,67.57402634620667]
totalTime_Min = list(map(lambda x: x[0]+x[1]*11, zip(encoderTime, decoderOnceTime)))
yerror = list(map(lambda x: x[0]-x[1], zip(totalTime, totalTime_Min)))

import matplotlib.pyplot as plt

fig, ax = plt.subplots(figsize=(3, 4))
ax.bar(modelName, encoderTime, color="gray", edgecolor='black', label="encoder")
ax.bar(modelName, decoderTime, color="white", edgecolor='black', bottom=encoderTime, yerr=yerror, label="decoder")
# ax.set_title("Stacked Bar plot", fontsize=15)
ax.set_xlabel("models")
ax.set_ylabel("Latency(s)")
ax.legend(loc='upper left')

plt.savefig(os.path.dirname(os.path.realpath(__file__))+'/fig-inferTime-tx2.pdf', bbox_inches='tight')
# plt.show()



ioTime = [2.70170, 2.7351701, 2.72464170]
computeTime =[0.83256, 0.8325456, 0.84517]
decoderOnceTime = list(map(lambda x: x[0]+x[1], zip(ioTime, computeTime)))

encoderTime = [5.994331884384155*4, 6.274319410324097*4,  6.31344541032409*4 ]
totalTime = list(map(lambda x: x[0]+x[1]*14, zip(encoderTime, decoderOnceTime)))
decoderTime = list(map(lambda x: x[0]-x[1], zip(totalTime, encoderTime)))
totalTime_Min = list(map(lambda x: x[0]+x[1]*11, zip(encoderTime, decoderOnceTime)))
yerror = list(map(lambda x: x[0]-x[1], zip(totalTime, totalTime_Min)))

import matplotlib.pyplot as plt

fig, ax = plt.subplots(figsize=(3, 4))
ax.bar(modelName, encoderTime, color="gray", edgecolor='black', label="encoder")
ax.bar(modelName, decoderTime, color="white", edgecolor='black', bottom=encoderTime, yerr=yerror, label="decoder")
# ax.set_title("Stacked Bar plot", fontsize=15)
ax.set_xlabel("models")
ax.set_ylabel("Latency(s)")
ax.legend(loc='upper left')

plt.savefig(os.path.dirname(os.path.realpath(__file__))+'/fig-inferTime-rpi4.pdf', bbox_inches='tight')

==> figs/fig-quantizeMatric.py <==
import numpy as np
import matplotlib.pyplot as plt
import os

def plot_f(data):
    size = 2
    x = np.arange(size)
    fig, ax = plt.subplots(figsize=(5, 3))
    total_width, n = 0.5, 4
    width = total_width / n
    x = x - (total_width - width) / 2

    ax.bar(x, a, width=width, color='white', edgecolor='black', hatch="", label='INT2')
    ax.bar(x + width, b, width=width, color='black', edgecolor='black', hatch="",label='INT4')
    ax.bar(x + 2 * width, c, width=width, color='gray', edgecolor='black', hatch="",label='INT8')
    ax.bar(x + 3 * width, d, width=width, color='white', edgecolor='black', hatch="/", label='FP32')

    plt.tick_params(labelsize=15)
    plt.gca().yaxis.set_major_formatter('{:.2f}'.format)
    ax.set_xlabel("quantize method",fontsize=20)
    ax.set_ylabel("Rouge-2",fontsize=20)
    plt.xticks(range(0,2),["Exp-only", "All"])
    ax.legend(fontsize=12)

    plt.savefig(os.path.dirname(os.path.realpath(__file__))+f'/fig-quantizeMatric-b8-{data}.pdf', bbox_inches='tight')


a = [0.0234,0]
b = [0.0954, 0]
c = [0.0963, 0.00522]
d = [0.0968, 0.0968]

plot_f("xsum")




a = [0.2311,0]
b = [0.2422, 0]
c = [0.2433, 0.12621298596817185]
d = [0.2454, 0.2454]
plot_f("SAMSum")

==> lazy_git_push.sh <==
git add *
git commit -m "up"
git push

